An accurate solar axions ray-tracing response of BabyIAXO

BabyIAXO is the intermediate stage of the International Axion Observatory (IAXO) to be hosted at DESY. Its primary goal is the detection of solar axions following the axion helioscope technique. Axions are converted into photons in a large magnet that is pointing to the sun. The resulting X-rays are focused by appropriate X-ray optics and detected by sensitive low-background detectors placed at the focal spot. The aim of this article is to provide an accurate quantitative description of the different components (such as the magnet, optics, and X-ray detectors) involved in the detection of axions. Our efforts have focused on developing robust and integrated software tools to model these helioscope components, enabling future assessments of modifications or upgrades to any part of the IAXO axion helioscope and evaluating the potential impact on the experiment's sensitivity. In this manuscript, we demonstrate the application of these tools by presenting a precise signal calculation and response analysis of BabyIAXO's sensitivity to the axion-photon coupling. Though focusing on the Primakoff solar flux component, our virtual helioscope model can be used to test different production mechanisms, allowing for direct comparisons within a unified framework.

==> figures/CutOffPlot/plotData2.C <==
#include <iostream>
#include <fstream>
#include <vector>
#include <TGraph.h>
#include <TMultiGraph.h>
#include <TCanvas.h>
#include <TAxis.h>
#include <TGaxis.h>
#include <TLegend.h>
#include <TApplication.h>

void plotData2() {
    // File names
    const char* fieldFile = "field.txt";
    const char* vacuumProbFile = "vacuumProb.txt";
    const char* gasProbFile = "gasProb.txt";

    // Read field data
    std::ifstream fieldStream(fieldFile);
    std::vector<double> xField, yField, yFieldRescaled;
    double x, y;
    while (fieldStream >> x >> y) {
        xField.push_back(x);
        yField.push_back(y);
    }
    fieldStream.close();

	// Re-scaling field to logarithmic in primary axis
	double logMin = log10(0.0001); // Minimum value of secondary Y-axis (logarithmic)
    double logMax = log10(2);      // Maximum value of secondary Y-axis (logarithmic)
    double primaryMin = 5.5e-19;   // Minimum value of primary Y-axis
    double primaryMax = 8.5e-19;   // Maximum value of primary Y-axis

    for (auto &val : yField) {
        double logVal = log10(val);
        double scaledVal = primaryMin + (logVal - logMin) * (primaryMax - primaryMin) / (logMax - logMin);
        yFieldRescaled.push_back(scaledVal);
    }

    // Read vacuum probability data
    std::ifstream vacuumProbStream(vacuumProbFile);
    std::vector<double> xVacuumProb, yVacuumProb;
    while (vacuumProbStream >> x >> y) {
        xVacuumProb.push_back(x);
        yVacuumProb.push_back(y);
    }
    vacuumProbStream.close();

    // Read gas probability data
    std::ifstream gasProbStream(gasProbFile);
    std::vector<double> xGasProb, yGasProb;
    while (gasProbStream >> x >> y) {
        xGasProb.push_back(x);
        yGasProb.push_back(y);
    }
    gasProbStream.close();

    // Create TGraph objects
    TGraph* grField = new TGraph(xField.size(), &xField[0], &yFieldRescaled[0]);
    TGraph* grVacuumProb = new TGraph(xVacuumProb.size(), &xVacuumProb[0], &yVacuumProb[0]);
    TGraph* grGasProb = new TGraph(xGasProb.size(), &xGasProb[0], &yGasProb[0]);
    grVacuumProb->SetLineColor(36);
    grGasProb->SetLineColor(46);

    grVacuumProb->SetLineWidth(4);
    grGasProb->SetLineWidth(4);
    // Create a canvas
    TCanvas* c1 = new TCanvas("c1", "Data Plot", 800, 600);
	c1->SetBottomMargin(0.13);

    // Create a multigraph
    TMultiGraph* mg = new TMultiGraph();
    mg->Add(grVacuumProb, "L");
    mg->Add(grGasProb, "L");

    // Draw the multigraph
    mg->Draw("A");

    // Set primary Y-axis range
    mg->GetYaxis()->SetRangeUser(5.5e-19, 8.5e-19);
    mg->GetXaxis()->SetRangeUser(-10000, -4000);
    mg->GetXaxis()->SetLabelOffset(0.02);
	mg->GetXaxis()->SetTitleSize(0.04);

	//std::cout << mg->GetXaxis()->GetFont() << std::endl;

    // Set axis titles
    mg->GetXaxis()->SetTitle("Z-cutoff [mm]");
    mg->GetXaxis()->SetTitleOffset(1.5);
    mg->GetYaxis()->SetTitle("Probability");
    mg->GetYaxis()->SetTitleOffset(1.25);
	mg->GetYaxis()->SetTitleSize(0.04);

	mg->GetYaxis()->SetLabelSize(0.04);
	mg->GetXaxis()->SetLabelSize(0.04);

	// Create a horizontal dashed line at 8.01778e-19
    TLine* line = new TLine(-10000, 8.01778e-19,-4000, 8.01778e-19);
    line->SetLineWidth(2); // Dashed line
    line->SetLineStyle(2); // Dashed line
    line->SetLineColor(12);
    line->Draw();
	
	// Create a horizontal dashed line at 8.01778e-19
    TLine* line2 = new TLine(-10000, 6.93e-19,-4000, 6.93e-19);
    line2->SetLineWidth(2); // Dashed line
    line2->SetLineStyle(2); // Dashed line
    line2->SetLineColor(12);
    line2->Draw();


    // Draw the secondary Y-axis
	std::cout << "min: " << gPad->GetUymin() << std::endl;
	std::cout << "max: " << gPad->GetUymax() << std::endl;
    TGaxis* axis = new TGaxis(-4000, 5.5e-19,
                              -4000, 8.5e-19,
                              0.0001, 2, 510, "+LG");
    axis->SetTitle("B-Field [T]");
    axis->SetTitleOffset(1.2);
    axis->SetLabelOffset(0.02);
 //   axis->CenterTitle();
    axis->SetTitleSize(mg->GetYaxis()->GetTitleSize());
	axis->SetTitleFont(mg->GetYaxis()->GetTitleFont());
    axis->SetLabelSize(mg->GetYaxis()->GetLabelSize());
	axis->SetLabelFont(mg->GetYaxis()->GetLabelFont());
    axis->SetTitleColor(kBlack);
    axis->SetLabelColor(kBlack);
    axis->SetLineColor(kBlack);
    axis->SetTickSize(0.02);
    axis->Draw();

    // Draw the field graph with the secondary Y-axis
    grField->SetLineColor(kBlack);
    grField->SetLineWidth(4);
    grField->Draw("L SAME");

    // Create a legend
    TLegend* legend = new TLegend(0.7, 0.7, 0.9, 0.9);
    legend->AddEntry(grVacuumProb, "Vacuum Probability", "l");
    legend->AddEntry(grGasProb, "Gas Probability", "l");
    legend->AddEntry(grField, "B-Field", "l");
    legend->Draw();

    // Update the canvas
    c1->Update();
}

// Main function to run the macro
int main(int argc, char** argv) {
	plotData2();
}



==> figures/RayTracingSensitivity/Curves.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Curves()
{
//=========Macro generated from canvas: canv/This is the canvas title
//=========  (Sun Aug 18 10:41:33 2024) by ROOT version 6.32.02
   TCanvas *canv = new TCanvas("canv", "This is the canvas title",0,0,600,500);
   canv->SetHighLightColor(2);
   canv->Range(-4.608177,-1.30964,-0.5536629,1.786761);
   canv->SetFillColor(0);
   canv->SetBorderMode(0);
   canv->SetBorderSize(2);
   canv->SetLogx();
   canv->SetLogy();
   canv->SetLeftMargin(0.15);
   canv->SetRightMargin(0.04);
   canv->SetFrameBorderMode(0);
   canv->SetFrameBorderMode(0);
   
   Double_t gr0_fx1[107] = { 0.0001, 0.001209064, 0.002318128, 0.003427191, 0.004536255, 0.005645319, 0.006754383, 0.007863447, 0.008972511, 0.01008157, 0.01119064, 0.0122997, 0.01340877, 0.01451783, 0.01562689, 0.01673596, 0.01784502,
   0.01895409, 0.02006315, 0.02117221, 0.02148, 0.02228128, 0.02339034, 0.0244994, 0.02560847, 0.02671753, 0.0278266, 0.02893566, 0.03004472, 0.03115379, 0.03226285, 0.04079008, 0.0481534,
   0.05478282, 0.06086831, 0.06654729, 0.07191025, 0.0769856, 0.08182732, 0.0864814, 0.09094906, 0.09526849, 0.09944688, 0.1034932, 0.1074179, 0.1112328, 0.1149508, 0.1185678, 0.1220983,
   0.1255573, 0.1289426, 0.1322515, 0.1355008, 0.1386887, 0.1418136, 0.1448742, 0.1478879, 0.1508539, 0.1537711, 0.1566387, 0.1594559, 0.1622411, 0.1649746, 0.1676749, 0.1703417,
   0.1729551, 0.1755339, 0.1780779, 0.1806061, 0.1830988, 0.1855558, 0.1879766, 0.1903806, 0.192748, 0.1950982, 0.1974115, 0.1997072, 0.2019853, 0.2042258, 0.2064484, 0.2086529,
   0.2108392, 0.2130073, 0.2151569, 0.2172684, 0.2193612, 0.2214354, 0.2234909, 0.2255276, 0.2275652, 0.2295839, 0.2315836, 0.2335643, 0.235526, 0.2374685, 0.2393918, 0.2413158,
   0.2432205, 0.245106, 0.2469721, 0.2488388, 0.25, 0.26, 0.27, 0.28, 0.29, 0.3 };
   Double_t gr0_fy1[107] = { 0.1806641, 0.1801678, 0.1806732, 0.1818787, 0.1812433, 0.1808991, 0.181053, 0.1813159, 0.181906, 0.1824345, 0.1832574, 0.1842222, 0.1853355, 0.1874981, 0.1901419, 0.1915832, 0.1953218,
   0.1996971, 0.2028422, 0.2062379, 0.2072718, 0.2104975, 0.2140321, 0.2165731, 0.2210091, 0.2264462, 0.2292836, 0.2340037, 0.237054, 0.2388747, 0.2406972, 0.2531829, 0.2531955,
   0.2469578, 0.2276042, 0.2416439, 0.2545793, 0.2678812, 0.2820895, 0.296295, 0.3101179, 0.3249051, 0.3388352, 0.35255, 0.3661302, 0.379657, 0.3928768, 0.4056642, 0.4183964,
   0.4308558, 0.4429922, 0.4548671, 0.4666283, 0.4780601, 0.4891227, 0.50015, 0.511072, 0.5218671, 0.532291, 0.5424755, 0.5527297, 0.5628549, 0.5725921, 0.5824837, 0.5919386,
   0.6010308, 0.6103289, 0.6198639, 0.6292486, 0.6380576, 0.6466981, 0.6555707, 0.6643487, 0.6729421, 0.6813741, 0.6896176, 0.6983276, 0.7065476, 0.7143214, 0.7226566, 0.7308332,
   0.7389916, 0.7469232, 0.7542423, 0.7615189, 0.7692117, 0.7767295, 0.7841839, 0.7921057, 0.8000275, 0.8073018, 0.8145798, 0.8215755, 0.8284656, 0.8354135, 0.8427482, 0.8501984,
   0.8567705, 0.8633081, 0.8704601, 0.8970848, 0.8970848, 4.274971, 9.71801, 15.34006, 15.74378, 17.52056 };
   TGraph *graph = new TGraph(107,gr0_fx1,gr0_fy1);
   graph->SetName("gr0");
   graph->SetTitle("");
   graph->SetFillStyle(1000);
   
   TH1F *Graph_gr01 = new TH1F("Graph_gr01","",107,0.0001,0.251);
   Graph_gr01->SetMinimum(0.1);
   Graph_gr01->SetMaximum(30);
   Graph_gr01->SetDirectory(nullptr);
   Graph_gr01->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_gr01->SetLineColor(ci);
   Graph_gr01->GetXaxis()->SetTitle("mass [eV]");
   Graph_gr01->GetXaxis()->SetRange(1,82);
   Graph_gr01->GetXaxis()->SetLabelFont(42);
   Graph_gr01->GetXaxis()->SetLabelSize(0.045);
   Graph_gr01->GetXaxis()->SetTitleSize(0.045);
   Graph_gr01->GetXaxis()->SetTitleOffset(1.15);
   Graph_gr01->GetXaxis()->SetTitleFont(42);
   Graph_gr01->GetYaxis()->SetTitle("g_{a#gamma} [10^{-10} GeV^{-1}]");
   Graph_gr01->GetYaxis()->SetLabelFont(42);
   Graph_gr01->GetYaxis()->SetLabelSize(0.045);
   Graph_gr01->GetYaxis()->SetTitleSize(0.045);
   Graph_gr01->GetYaxis()->SetTitleOffset(1.5);
   Graph_gr01->GetYaxis()->SetTitleFont(42);
   Graph_gr01->GetZaxis()->SetLabelFont(42);
   Graph_gr01->GetZaxis()->SetTitleOffset(1);
   Graph_gr01->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gr01);
   
   graph->GetXaxis()->SetLimits(1.e-4,0.3);
   graph->GetYaxis()->SetRangeUser(0.1,1);
   graph->Draw("al");
   
   Double_t Graph_fx2[214] = { 0.0001, 0.001209064, 0.002318128, 0.003427191, 0.004536255, 0.005645319, 0.006754383, 0.007863447, 0.008972511, 0.01008157, 0.01119064, 0.0122997, 0.01340877, 0.01451783, 0.01562689, 0.01673596, 0.01784502,
   0.01895409, 0.02006315, 0.02117221, 0.02148, 0.02228128, 0.02339034, 0.0244994, 0.02560847, 0.02671753, 0.0278266, 0.02893566, 0.03004472, 0.03115379, 0.03226285, 0.04079008, 0.0481534,
   0.05478282, 0.06086831, 0.06654729, 0.07191025, 0.0769856, 0.08182732, 0.0864814, 0.09094906, 0.09526849, 0.09944688, 0.1034932, 0.1074179, 0.1112328, 0.1149508, 0.1185678, 0.1220983,
   0.1255573, 0.1289426, 0.1322515, 0.1355008, 0.1386887, 0.1418136, 0.1448742, 0.1478879, 0.1508539, 0.1537711, 0.1566387, 0.1594559, 0.1622411, 0.1649746, 0.1676749, 0.1703417,
   0.1729551, 0.1755339, 0.1780779, 0.1806061, 0.1830988, 0.1855558, 0.1879766, 0.1903806, 0.192748, 0.1950982, 0.1974115, 0.1997072, 0.2019853, 0.2042258, 0.2064484, 0.2086529,
   0.2108392, 0.2130073, 0.2151569, 0.2172684, 0.2193612, 0.2214354, 0.2234909, 0.2255276, 0.2275652, 0.2295839, 0.2315836, 0.2335643, 0.235526, 0.2374685, 0.2393918, 0.2413158,
   0.2432205, 0.245106, 0.2469721, 0.2488388, 0.25, 0.26, 0.27, 0.28, 0.29, 0.3, 0.3, 0.29, 0.28, 0.27, 0.26, 0.25,
   0.2488388, 0.2469721, 0.245106, 0.2432205, 0.2413158, 0.2393918, 0.2374685, 0.235526, 0.2335643, 0.2315836, 0.2295839, 0.2275652, 0.2255276, 0.2234909, 0.2214354, 0.2193612,
   0.2172684, 0.2151569, 0.2130073, 0.2108392, 0.2086529, 0.2064484, 0.2042258, 0.2019853, 0.1997072, 0.1974115, 0.1950982, 0.192748, 0.1903806, 0.1879766, 0.1855558, 0.1830988,
   0.1806061, 0.1780779, 0.1755339, 0.1729551, 0.1703417, 0.1676749, 0.1649746, 0.1622411, 0.1594559, 0.1566387, 0.1537711, 0.1508539, 0.1478879, 0.1448742, 0.1418136, 0.1386887,
   0.1355008, 0.1322515, 0.1289426, 0.1255573, 0.1220983, 0.1185678, 0.1149508, 0.1112328, 0.1074179, 0.1034932, 0.09944688, 0.09526849, 0.09094906, 0.0864814, 0.08182732, 0.0769856,
   0.07191025, 0.06654729, 0.06086831, 0.05478282, 0.0481534, 0.04079008, 0.03226285, 0.03115379, 0.03004472, 0.02893566, 0.0278266, 0.02671753, 0.02560847, 0.0244994, 0.02339034, 0.02228128,
   0.02148, 0.02117221, 0.02006315, 0.01895409, 0.01784502, 0.01673596, 0.01562689, 0.01451783, 0.01340877, 0.0122997, 0.01119064, 0.01008157, 0.008972511, 0.007863447, 0.006754383, 0.005645319,
   0.004536255, 0.003427191, 0.002318128, 0.001209064, 0.0001 };
   Double_t Graph_fy2[214] = { 0.1806641, 0.1801678, 0.1806732, 0.1818787, 0.1812433, 0.1808991, 0.181053, 0.1813159, 0.181906, 0.1824345, 0.1832574, 0.1842222, 0.1853355, 0.1874981, 0.1901419, 0.1915832, 0.1953218,
   0.1996971, 0.2028422, 0.2062379, 0.2072718, 0.2104975, 0.2140321, 0.2165731, 0.2210091, 0.2264462, 0.2292836, 0.2340037, 0.237054, 0.2388747, 0.2406972, 0.2531829, 0.2531955,
   0.2469578, 0.2276042, 0.2416439, 0.2545793, 0.2678812, 0.2820895, 0.296295, 0.3101179, 0.3249051, 0.3388352, 0.35255, 0.3661302, 0.379657, 0.3928768, 0.4056642, 0.4183964,
   0.4308558, 0.4429922, 0.4548671, 0.4666283, 0.4780601, 0.4891227, 0.50015, 0.511072, 0.5218671, 0.532291, 0.5424755, 0.5527297, 0.5628549, 0.5725921, 0.5824837, 0.5919386,
   0.6010308, 0.6103289, 0.6198639, 0.6292486, 0.6380576, 0.6466981, 0.6555707, 0.6643487, 0.6729421, 0.6813741, 0.6896176, 0.6983276, 0.7065476, 0.7143214, 0.7226566, 0.7308332,
   0.7389916, 0.7469232, 0.7542423, 0.7615189, 0.7692117, 0.7767295, 0.7841839, 0.7921057, 0.8000275, 0.8073018, 0.8145798, 0.8215755, 0.8284656, 0.8354135, 0.8427482, 0.8501984,
   0.8567705, 0.8633081, 0.8704601, 0.8970848, 0.8970848, 4.274971, 9.71801, 15.34006, 15.74378, 17.52056, 26.45923, 23.94223, 24.51649, 12.9858, 5.669595, 1.20507,
   1.20507, 1.171686, 1.169696, 1.166249, 1.170866, 1.131127, 1.108117, 1.072866, 1.070936, 1.110557, 1.072168, 1.051776, 1.052198, 1.03495, 1.026857, 1.04363,
   1.003004, 0.9969127, 1.006622, 0.9972118, 0.970887, 0.9669138, 0.9674457, 0.9482158, 0.9665272, 0.9432973, 0.9092795, 0.9191541, 0.9116019, 0.9081437, 0.885453, 0.8497734,
   0.8581862, 0.849561, 0.8509638, 0.8475661, 0.8187872, 0.7939295, 0.7891008, 0.7765354, 0.7589344, 0.7633876, 0.7383268, 0.7278788, 0.7194474, 0.708664, 0.6939762, 0.6816126,
   0.6670786, 0.6529205, 0.6432792, 0.6195231, 0.6164328, 0.5878974, 0.5770332, 0.5571423, 0.5507987, 0.5397156, 0.5123256, 0.5083194, 0.4835294, 0.4677032, 0.4453466, 0.4247593,
   0.4088204, 0.3788412, 0.3591127, 0.3898242, 0.3895125, 0.3808356, 0.3723802, 0.3669732, 0.3618525, 0.3548638, 0.347857, 0.3357989, 0.3247427, 0.3148289, 0.3026568, 0.2947286,
   0.2878103, 0.2868766, 0.2773618, 0.2700197, 0.2654276, 0.2614824, 0.2564706, 0.2550638, 0.2522981, 0.2512784, 0.2499022, 0.2478239, 0.2514041, 0.2503377, 0.2492282, 0.2484196,
   0.249615, 0.2510898, 0.2489418, 0.2480842, 0.2495651 };
   graph = new TGraph(214,Graph_fx2,Graph_fy2);
   graph->SetName("");
   graph->SetTitle("");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","",214,9e-05,0.32999);
   Graph_Graph2->SetMinimum(0.1621511);
   Graph_Graph2->SetMaximum(29.08713);
   Graph_Graph2->SetDirectory(nullptr);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetTitleOffset(1);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("f");
   
   Double_t Graph_fx3[214] = { 0.0001, 0.001209064, 0.002318128, 0.003427191, 0.004536255, 0.005645319, 0.006754383, 0.007863447, 0.008972511, 0.01008157, 0.01119064, 0.0122997, 0.01340877, 0.01451783, 0.01562689, 0.01673596, 0.01784502,
   0.01895409, 0.02006315, 0.02117221, 0.02148, 0.02228128, 0.02339034, 0.0244994, 0.02560847, 0.02671753, 0.0278266, 0.02893566, 0.03004472, 0.03115379, 0.03226285, 0.04079008, 0.0481534,
   0.05478282, 0.06086831, 0.06654729, 0.07191025, 0.0769856, 0.08182732, 0.0864814, 0.09094906, 0.09526849, 0.09944688, 0.1034932, 0.1074179, 0.1112328, 0.1149508, 0.1185678, 0.1220983,
   0.1255573, 0.1289426, 0.1322515, 0.1355008, 0.1386887, 0.1418136, 0.1448742, 0.1478879, 0.1508539, 0.1537711, 0.1566387, 0.1594559, 0.1622411, 0.1649746, 0.1676749, 0.1703417,
   0.1729551, 0.1755339, 0.1780779, 0.1806061, 0.1830988, 0.1855558, 0.1879766, 0.1903806, 0.192748, 0.1950982, 0.1974115, 0.1997072, 0.2019853, 0.2042258, 0.2064484, 0.2086529,
   0.2108392, 0.2130073, 0.2151569, 0.2172684, 0.2193612, 0.2214354, 0.2234909, 0.2255276, 0.2275652, 0.2295839, 0.2315836, 0.2335643, 0.235526, 0.2374685, 0.2393918, 0.2413158,
   0.2432205, 0.245106, 0.2469721, 0.2488388, 0.25, 0.26, 0.27, 0.28, 0.29, 0.3, 0.3, 0.29, 0.28, 0.27, 0.26, 0.25,
   0.2488388, 0.2469721, 0.245106, 0.2432205, 0.2413158, 0.2393918, 0.2374685, 0.235526, 0.2335643, 0.2315836, 0.2295839, 0.2275652, 0.2255276, 0.2234909, 0.2214354, 0.2193612,
   0.2172684, 0.2151569, 0.2130073, 0.2108392, 0.2086529, 0.2064484, 0.2042258, 0.2019853, 0.1997072, 0.1974115, 0.1950982, 0.192748, 0.1903806, 0.1879766, 0.1855558, 0.1830988,
   0.1806061, 0.1780779, 0.1755339, 0.1729551, 0.1703417, 0.1676749, 0.1649746, 0.1622411, 0.1594559, 0.1566387, 0.1537711, 0.1508539, 0.1478879, 0.1448742, 0.1418136, 0.1386887,
   0.1355008, 0.1322515, 0.1289426, 0.1255573, 0.1220983, 0.1185678, 0.1149508, 0.1112328, 0.1074179, 0.1034932, 0.09944688, 0.09526849, 0.09094906, 0.0864814, 0.08182732, 0.0769856,
   0.07191025, 0.06654729, 0.06086831, 0.05478282, 0.0481534, 0.04079008, 0.03226285, 0.03115379, 0.03004472, 0.02893566, 0.0278266, 0.02671753, 0.02560847, 0.0244994, 0.02339034, 0.02228128,
   0.02148, 0.02117221, 0.02006315, 0.01895409, 0.01784502, 0.01673596, 0.01562689, 0.01451783, 0.01340877, 0.0122997, 0.01119064, 0.01008157, 0.008972511, 0.007863447, 0.006754383, 0.005645319,
   0.004536255, 0.003427191, 0.002318128, 0.001209064, 0.0001 };
   Double_t Graph_fy3[214] = { 0.1887589, 0.1879864, 0.1882403, 0.1889477, 0.1886266, 0.1884098, 0.1891178, 0.1891273, 0.1906657, 0.1919379, 0.1927845, 0.1941921, 0.1959088, 0.1984824, 0.2011604, 0.2045022, 0.2081131,
   0.2125071, 0.2159997, 0.2208655, 0.2212637, 0.224653, 0.2294556, 0.2339803, 0.2392931, 0.2449409, 0.249141, 0.2527276, 0.254834, 0.2563937, 0.2585695, 0.2708445, 0.2731022,
   0.2696151, 0.2477991, 0.256586, 0.271903, 0.2877672, 0.2973464, 0.3112754, 0.3233005, 0.3355639, 0.348292, 0.3609311, 0.3716358, 0.3836265, 0.3961123, 0.4085752, 0.4200317,
   0.4319995, 0.4434132, 0.4550036, 0.4666283, 0.4780601, 0.4891227, 0.50015, 0.511072, 0.5218671, 0.532291, 0.5424755, 0.5527297, 0.5628549, 0.5725921, 0.5824837, 0.5919386,
   0.6010308, 0.6103289, 0.6198639, 0.6292486, 0.6380576, 0.6466981, 0.6555707, 0.6643487, 0.6729421, 0.6813741, 0.6896176, 0.6983276, 0.7065476, 0.7143214, 0.7226566, 0.7308332,
   0.7389916, 0.7469232, 0.7542423, 0.7615189, 0.7692117, 0.7767295, 0.7841839, 0.7921057, 0.8000275, 0.8073018, 0.8145798, 0.8215755, 0.8284656, 0.8354135, 0.8427482, 0.8501984,
   0.8567705, 0.8633081, 0.8704601, 0.8970848, 0.8970848, 4.276895, 9.847147, 16.57082, 17.17616, 19.29269, 24.20466, 21.2411, 21.9511, 10.28013, 4.317077, 0.907826,
   0.907826, 0.8714191, 0.86482, 0.8698511, 0.8743866, 0.8665956, 0.843971, 0.8373788, 0.8366256, 0.8318283, 0.8371276, 0.829875, 0.8172322, 0.8100924, 0.800988, 0.7947246,
   0.7946849, 0.8017092, 0.7832044, 0.7763025, 0.7694425, 0.7724884, 0.7643041, 0.7563956, 0.7587447, 0.7657958, 0.7466245, 0.7378102, 0.7360786, 0.7389916, 0.7348643, 0.7163241,
   0.7163599, 0.7206714, 0.7181537, 0.7097986, 0.691551, 0.6751671, 0.6729085, 0.6583304, 0.6607374, 0.6437296, 0.6421867, 0.6314547, 0.6237658, 0.6132046, 0.6024748, 0.5958236,
   0.5742122, 0.557867, 0.5480239, 0.5427468, 0.5353072, 0.5147652, 0.5104081, 0.4830703, 0.4690614, 0.4670484, 0.4444791, 0.4351213, 0.4198218, 0.4036105, 0.3886173, 0.3754464,
   0.356518, 0.3361852, 0.3186459, 0.3429688, 0.3447916, 0.3388352, 0.3236725, 0.3208045, 0.3169772, 0.3110966, 0.3057295, 0.2992856, 0.2905434, 0.28281, 0.2757024, 0.2669987,
   0.2616262, 0.2604383, 0.2529425, 0.2465753, 0.240625, 0.2359658, 0.2313969, 0.2278435, 0.2254744, 0.2238232, 0.2219617, 0.2202811, 0.220237, 0.220204, 0.2194181, 0.2186404,
   0.2188047, 0.2207883, 0.2187828, 0.2189907, 0.2188156 };
   graph = new TGraph(214,Graph_fx3,Graph_fy3);
   graph->SetName("");
   graph->SetTitle("");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","",214,9e-05,0.32999);
   Graph_Graph3->SetMinimum(0.1691878);
   Graph_Graph3->SetMaximum(26.60633);
   Graph_Graph3->SetDirectory(nullptr);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("f");
   
   Double_t Graph_fx4[214] = { 0.0001, 0.001209064, 0.002318128, 0.003427191, 0.004536255, 0.005645319, 0.006754383, 0.007863447, 0.008972511, 0.01008157, 0.01119064, 0.0122997, 0.01340877, 0.01451783, 0.01562689, 0.01673596, 0.01784502,
   0.01895409, 0.02006315, 0.02117221, 0.02148, 0.02228128, 0.02339034, 0.0244994, 0.02560847, 0.02671753, 0.0278266, 0.02893566, 0.03004472, 0.03115379, 0.03226285, 0.04079008, 0.0481534,
   0.05478282, 0.06086831, 0.06654729, 0.07191025, 0.0769856, 0.08182732, 0.0864814, 0.09094906, 0.09526849, 0.09944688, 0.1034932, 0.1074179, 0.1112328, 0.1149508, 0.1185678, 0.1220983,
   0.1255573, 0.1289426, 0.1322515, 0.1355008, 0.1386887, 0.1418136, 0.1448742, 0.1478879, 0.1508539, 0.1537711, 0.1566387, 0.1594559, 0.1622411, 0.1649746, 0.1676749, 0.1703417,
   0.1729551, 0.1755339, 0.1780779, 0.1806061, 0.1830988, 0.1855558, 0.1879766, 0.1903806, 0.192748, 0.1950982, 0.1974115, 0.1997072, 0.2019853, 0.2042258, 0.2064484, 0.2086529,
   0.2108392, 0.2130073, 0.2151569, 0.2172684, 0.2193612, 0.2214354, 0.2234909, 0.2255276, 0.2275652, 0.2295839, 0.2315836, 0.2335643, 0.235526, 0.2374685, 0.2393918, 0.2413158,
   0.2432205, 0.245106, 0.2469721, 0.2488388, 0.25, 0.26, 0.27, 0.28, 0.29, 0.3, 0.3, 0.29, 0.28, 0.27, 0.26, 0.25,
   0.2488388, 0.2469721, 0.245106, 0.2432205, 0.2413158, 0.2393918, 0.2374685, 0.235526, 0.2335643, 0.2315836, 0.2295839, 0.2275652, 0.2255276, 0.2234909, 0.2214354, 0.2193612,
   0.2172684, 0.2151569, 0.2130073, 0.2108392, 0.2086529, 0.2064484, 0.2042258, 0.2019853, 0.1997072, 0.1974115, 0.1950982, 0.192748, 0.1903806, 0.1879766, 0.1855558, 0.1830988,
   0.1806061, 0.1780779, 0.1755339, 0.1729551, 0.1703417, 0.1676749, 0.1649746, 0.1622411, 0.1594559, 0.1566387, 0.1537711, 0.1508539, 0.1478879, 0.1448742, 0.1418136, 0.1386887,
   0.1355008, 0.1322515, 0.1289426, 0.1255573, 0.1220983, 0.1185678, 0.1149508, 0.1112328, 0.1074179, 0.1034932, 0.09944688, 0.09526849, 0.09094906, 0.0864814, 0.08182732, 0.0769856,
   0.07191025, 0.06654729, 0.06086831, 0.05478282, 0.0481534, 0.04079008, 0.03226285, 0.03115379, 0.03004472, 0.02893566, 0.0278266, 0.02671753, 0.02560847, 0.0244994, 0.02339034, 0.02228128,
   0.02148, 0.02117221, 0.02006315, 0.01895409, 0.01784502, 0.01673596, 0.01562689, 0.01451783, 0.01340877, 0.0122997, 0.01119064, 0.01008157, 0.008972511, 0.007863447, 0.006754383, 0.005645319,
   0.004536255, 0.003427191, 0.002318128, 0.001209064, 0.0001 };
   Double_t Graph_fy4[214] = { 0.1984526, 0.1983038, 0.1984129, 0.199278, 0.1987706, 0.1986116, 0.1991486, 0.1995674, 0.2004173, 0.2005478, 0.2016741, 0.2036246, 0.205661, 0.2084463, 0.2111827, 0.2143533, 0.2180945,
   0.2228069, 0.2269792, 0.2319647, 0.2332792, 0.2367934, 0.2425762, 0.2483947, 0.2550638, 0.2603862, 0.2648576, 0.2689685, 0.2721206, 0.2742586, 0.2762405, 0.2887763, 0.2923359,
   0.2883147, 0.2658928, 0.2781258, 0.2920584, 0.3084014, 0.3214306, 0.3343745, 0.3466067, 0.3590768, 0.3687207, 0.379581, 0.3921704, 0.4032475, 0.4119811, 0.4233595, 0.4323668,
   0.4407605, 0.4523041, 0.4616615, 0.4720497, 0.4833361, 0.4940144, 0.5037895, 0.512428, 0.5235007, 0.5335165, 0.5430725, 0.5527573, 0.5628549, 0.5725921, 0.5824837, 0.5919386,
   0.6010608, 0.6103289, 0.6198639, 0.6292486, 0.6380576, 0.6466981, 0.6555707, 0.6643487, 0.6729421, 0.6813741, 0.6896176, 0.6983276, 0.7065476, 0.7143214, 0.7226566, 0.7308332,
   0.7389916, 0.7469232, 0.7542423, 0.7615189, 0.7692117, 0.7767295, 0.7841839, 0.7921057, 0.8000275, 0.8073018, 0.8145798, 0.8215755, 0.8284656, 0.8354135, 0.8427482, 0.8501984,
   0.8567705, 0.8633081, 0.8704601, 0.8970848, 0.8970848, 4.278392, 9.934695, 17.85174, 18.43831, 20.66022, 22.481, 19.69233, 20.29465, 10.04986, 4.279889, 0.8970848,
   0.8970848, 0.8704601, 0.8633081, 0.8567705, 0.8501984, 0.8427482, 0.8354135, 0.8284656, 0.8215755, 0.8145798, 0.8073018, 0.8000275, 0.7921057, 0.7841839, 0.7767295, 0.7692117,
   0.7615189, 0.7542423, 0.7469232, 0.7389916, 0.7308332, 0.7226566, 0.7143214, 0.7065476, 0.6983276, 0.6896176, 0.6815445, 0.673245, 0.6649143, 0.6566204, 0.6492581, 0.6402305,
   0.6330991, 0.6275828, 0.6193373, 0.6119483, 0.6022941, 0.592057, 0.5861066, 0.5795492, 0.5716482, 0.5617305, 0.5589284, 0.5474353, 0.5376681, 0.5313604, 0.5300861, 0.5174493,
   0.5082431, 0.4980578, 0.4959452, 0.4832394, 0.4784666, 0.4629332, 0.4491264, 0.4408266, 0.4267175, 0.41415, 0.4044791, 0.3933686, 0.3780088, 0.3656359, 0.350581, 0.3356814,
   0.3217039, 0.3040828, 0.2875371, 0.3132271, 0.3170723, 0.3145457, 0.2961617, 0.2941104, 0.2914749, 0.2881706, 0.2833337, 0.2779729, 0.2709667, 0.263932, 0.2574212, 0.2504629,
   0.2458737, 0.2450022, 0.2387912, 0.2340271, 0.2292034, 0.2249452, 0.2203362, 0.2175389, 0.215105, 0.2133803, 0.2116163, 0.2103397, 0.209397, 0.2088742, 0.2079675, 0.2078843,
   0.207334, 0.208634, 0.206661, 0.2074376, 0.2074895 };
   graph = new TGraph(214,Graph_fx4,Graph_fy4);
   graph->SetName("");
   graph->SetTitle("");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.25);
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","",214,9e-05,0.32999);
   Graph_Graph4->SetMinimum(0.1784734);
   Graph_Graph4->SetMaximum(24.70927);
   Graph_Graph4->SetDirectory(nullptr);
   Graph_Graph4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph4->SetLineColor(ci);
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetTitleOffset(1);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("f");
   
   Double_t gr1_fx5[107] = { 0.0001, 0.001209064, 0.002318128, 0.003427191, 0.004536255, 0.005645319, 0.006754383, 0.007863447, 0.008972511, 0.01008157, 0.01119064, 0.0122997, 0.01340877, 0.01451783, 0.01562689, 0.01673596, 0.01784502,
   0.01895409, 0.02006315, 0.02117221, 0.02148, 0.02228128, 0.02339034, 0.0244994, 0.02560847, 0.02671753, 0.0278266, 0.02893566, 0.03004472, 0.03115379, 0.03226285, 0.04079008, 0.0481534,
   0.05478282, 0.06086831, 0.06654729, 0.07191025, 0.0769856, 0.08182732, 0.0864814, 0.09094906, 0.09526849, 0.09944688, 0.1034932, 0.1074179, 0.1112328, 0.1149508, 0.1185678, 0.1220983,
   0.1255573, 0.1289426, 0.1322515, 0.1355008, 0.1386887, 0.1418136, 0.1448742, 0.1478879, 0.1508539, 0.1537711, 0.1566387, 0.1594559, 0.1622411, 0.1649746, 0.1676749, 0.1703417,
   0.1729551, 0.1755339, 0.1780779, 0.1806061, 0.1830988, 0.1855558, 0.1879766, 0.1903806, 0.192748, 0.1950982, 0.1974115, 0.1997072, 0.2019853, 0.2042258, 0.2064484, 0.2086529,
   0.2108392, 0.2130073, 0.2151569, 0.2172684, 0.2193612, 0.2214354, 0.2234909, 0.2255276, 0.2275652, 0.2295839, 0.2315836, 0.2335643, 0.235526, 0.2374685, 0.2393918, 0.2413158,
   0.2432205, 0.245106, 0.2469721, 0.2488388, 0.25, 0.26, 0.27, 0.28, 0.29, 0.3 };
   Double_t gr1_fy5[107] = { 0.1887589, 0.1879864, 0.1882403, 0.1889477, 0.1886266, 0.1884098, 0.1891178, 0.1891273, 0.1906657, 0.1919379, 0.1927845, 0.1941921, 0.1959088, 0.1984824, 0.2011604, 0.2045022, 0.2081131,
   0.2125071, 0.2159997, 0.2208655, 0.2212637, 0.224653, 0.2294556, 0.2339803, 0.2392931, 0.2449409, 0.249141, 0.2527276, 0.254834, 0.2563937, 0.2585695, 0.2708445, 0.2731022,
   0.2696151, 0.2477991, 0.256586, 0.271903, 0.2877672, 0.2973464, 0.3112754, 0.3233005, 0.3355639, 0.348292, 0.3609311, 0.3716358, 0.3836265, 0.3961123, 0.4085752, 0.4200317,
   0.4319995, 0.4434132, 0.4550036, 0.4666283, 0.4780601, 0.4891227, 0.50015, 0.511072, 0.5218671, 0.532291, 0.5424755, 0.5527297, 0.5628549, 0.5725921, 0.5824837, 0.5919386,
   0.6010308, 0.6103289, 0.6198639, 0.6292486, 0.6380576, 0.6466981, 0.6555707, 0.6643487, 0.6729421, 0.6813741, 0.6896176, 0.6983276, 0.7065476, 0.7143214, 0.7226566, 0.7308332,
   0.7389916, 0.7469232, 0.7542423, 0.7615189, 0.7692117, 0.7767295, 0.7841839, 0.7921057, 0.8000275, 0.8073018, 0.8145798, 0.8215755, 0.8284656, 0.8354135, 0.8427482, 0.8501984,
   0.8567705, 0.8633081, 0.8704601, 0.8970848, 0.8970848, 4.276895, 9.847147, 16.57082, 17.17616, 19.29269 };
   graph = new TGraph(107,gr1_fx5,gr1_fy5);
   graph->SetName("gr1");
   graph->SetTitle("");
   graph->SetFillStyle(1000);
   
   TH1F *Graph_gr15 = new TH1F("Graph_gr15","",107,9e-05,0.32999);
   Graph_gr15->SetMinimum(0.1691878);
   Graph_gr15->SetMaximum(21.20316);
   Graph_gr15->SetDirectory(nullptr);
   Graph_gr15->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gr15->SetLineColor(ci);
   Graph_gr15->GetXaxis()->SetLabelFont(42);
   Graph_gr15->GetXaxis()->SetTitleOffset(1);
   Graph_gr15->GetXaxis()->SetTitleFont(42);
   Graph_gr15->GetYaxis()->SetLabelFont(42);
   Graph_gr15->GetYaxis()->SetTitleFont(42);
   Graph_gr15->GetZaxis()->SetLabelFont(42);
   Graph_gr15->GetZaxis()->SetTitleOffset(1);
   Graph_gr15->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gr15);
   
   graph->Draw("l");
   
   Double_t gr2_fx6[107] = { 0.0001, 0.001209064, 0.002318128, 0.003427191, 0.004536255, 0.005645319, 0.006754383, 0.007863447, 0.008972511, 0.01008157, 0.01119064, 0.0122997, 0.01340877, 0.01451783, 0.01562689, 0.01673596, 0.01784502,
   0.01895409, 0.02006315, 0.02117221, 0.02148, 0.02228128, 0.02339034, 0.0244994, 0.02560847, 0.02671753, 0.0278266, 0.02893566, 0.03004472, 0.03115379, 0.03226285, 0.04079008, 0.0481534,
   0.05478282, 0.06086831, 0.06654729, 0.07191025, 0.0769856, 0.08182732, 0.0864814, 0.09094906, 0.09526849, 0.09944688, 0.1034932, 0.1074179, 0.1112328, 0.1149508, 0.1185678, 0.1220983,
   0.1255573, 0.1289426, 0.1322515, 0.1355008, 0.1386887, 0.1418136, 0.1448742, 0.1478879, 0.1508539, 0.1537711, 0.1566387, 0.1594559, 0.1622411, 0.1649746, 0.1676749, 0.1703417,
   0.1729551, 0.1755339, 0.1780779, 0.1806061, 0.1830988, 0.1855558, 0.1879766, 0.1903806, 0.192748, 0.1950982, 0.1974115, 0.1997072, 0.2019853, 0.2042258, 0.2064484, 0.2086529,
   0.2108392, 0.2130073, 0.2151569, 0.2172684, 0.2193612, 0.2214354, 0.2234909, 0.2255276, 0.2275652, 0.2295839, 0.2315836, 0.2335643, 0.235526, 0.2374685, 0.2393918, 0.2413158,
   0.2432205, 0.245106, 0.2469721, 0.2488388, 0.25, 0.26, 0.27, 0.28, 0.29, 0.3 };
   Double_t gr2_fy6[107] = { 0.1984526, 0.1983038, 0.1984129, 0.199278, 0.1987706, 0.1986116, 0.1991486, 0.1995674, 0.2004173, 0.2005478, 0.2016741, 0.2036246, 0.205661, 0.2084463, 0.2111827, 0.2143533, 0.2180945,
   0.2228069, 0.2269792, 0.2319647, 0.2332792, 0.2367934, 0.2425762, 0.2483947, 0.2550638, 0.2603862, 0.2648576, 0.2689685, 0.2721206, 0.2742586, 0.2762405, 0.2887763, 0.2923359,
   0.2883147, 0.2658928, 0.2781258, 0.2920584, 0.3084014, 0.3214306, 0.3343745, 0.3466067, 0.3590768, 0.3687207, 0.379581, 0.3921704, 0.4032475, 0.4119811, 0.4233595, 0.4323668,
   0.4407605, 0.4523041, 0.4616615, 0.4720497, 0.4833361, 0.4940144, 0.5037895, 0.512428, 0.5235007, 0.5335165, 0.5430725, 0.5527573, 0.5628549, 0.5725921, 0.5824837, 0.5919386,
   0.6010608, 0.6103289, 0.6198639, 0.6292486, 0.6380576, 0.6466981, 0.6555707, 0.6643487, 0.6729421, 0.6813741, 0.6896176, 0.6983276, 0.7065476, 0.7143214, 0.7226566, 0.7308332,
   0.7389916, 0.7469232, 0.7542423, 0.7615189, 0.7692117, 0.7767295, 0.7841839, 0.7921057, 0.8000275, 0.8073018, 0.8145798, 0.8215755, 0.8284656, 0.8354135, 0.8427482, 0.8501984,
   0.8567705, 0.8633081, 0.8704601, 0.8970848, 0.8970848, 4.278392, 9.934695, 17.85174, 18.43831, 20.66022 };
   graph = new TGraph(107,gr2_fx6,gr2_fy6);
   graph->SetName("gr2");
   graph->SetTitle("");
   graph->SetFillStyle(1000);
   
   TH1F *Graph_gr26 = new TH1F("Graph_gr26","",107,9e-05,0.32999);
   Graph_gr26->SetMinimum(0.1784734);
   Graph_gr26->SetMaximum(22.70642);
   Graph_gr26->SetDirectory(nullptr);
   Graph_gr26->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gr26->SetLineColor(ci);
   Graph_gr26->GetXaxis()->SetLabelFont(42);
   Graph_gr26->GetXaxis()->SetTitleOffset(1);
   Graph_gr26->GetXaxis()->SetTitleFont(42);
   Graph_gr26->GetYaxis()->SetLabelFont(42);
   Graph_gr26->GetYaxis()->SetTitleFont(42);
   Graph_gr26->GetZaxis()->SetLabelFont(42);
   Graph_gr26->GetZaxis()->SetTitleOffset(1);
   Graph_gr26->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gr26);
   
   graph->Draw("l");
   
   Double_t gr3_fx7[107] = { 0.0001, 0.001209064, 0.002318128, 0.003427191, 0.004536255, 0.005645319, 0.006754383, 0.007863447, 0.008972511, 0.01008157, 0.01119064, 0.0122997, 0.01340877, 0.01451783, 0.01562689, 0.01673596, 0.01784502,
   0.01895409, 0.02006315, 0.02117221, 0.02148, 0.02228128, 0.02339034, 0.0244994, 0.02560847, 0.02671753, 0.0278266, 0.02893566, 0.03004472, 0.03115379, 0.03226285, 0.04079008, 0.0481534,
   0.05478282, 0.06086831, 0.06654729, 0.07191025, 0.0769856, 0.08182732, 0.0864814, 0.09094906, 0.09526849, 0.09944688, 0.1034932, 0.1074179, 0.1112328, 0.1149508, 0.1185678, 0.1220983,
   0.1255573, 0.1289426, 0.1322515, 0.1355008, 0.1386887, 0.1418136, 0.1448742, 0.1478879, 0.1508539, 0.1537711, 0.1566387, 0.1594559, 0.1622411, 0.1649746, 0.1676749, 0.1703417,
   0.1729551, 0.1755339, 0.1780779, 0.1806061, 0.1830988, 0.1855558, 0.1879766, 0.1903806, 0.192748, 0.1950982, 0.1974115, 0.1997072, 0.2019853, 0.2042258, 0.2064484, 0.2086529,
   0.2108392, 0.2130073, 0.2151569, 0.2172684, 0.2193612, 0.2214354, 0.2234909, 0.2255276, 0.2275652, 0.2295839, 0.2315836, 0.2335643, 0.235526, 0.2374685, 0.2393918, 0.2413158,
   0.2432205, 0.245106, 0.2469721, 0.2488388, 0.25, 0.26, 0.27, 0.28, 0.29, 0.3 };
   Double_t gr3_fy7[107] = { 0.2074895, 0.2074376, 0.206661, 0.208634, 0.207334, 0.2078843, 0.2079675, 0.2088742, 0.209397, 0.2103397, 0.2116163, 0.2133803, 0.215105, 0.2175389, 0.2203362, 0.2249452, 0.2292034,
   0.2340271, 0.2387912, 0.2450022, 0.2458737, 0.2504629, 0.2574212, 0.263932, 0.2709667, 0.2779729, 0.2833337, 0.2881706, 0.2914749, 0.2941104, 0.2961617, 0.3145457, 0.3170723,
   0.3132271, 0.2875371, 0.3040828, 0.3217039, 0.3356814, 0.350581, 0.3656359, 0.3780088, 0.3933686, 0.4044791, 0.41415, 0.4267175, 0.4408266, 0.4491264, 0.4629332, 0.4784666,
   0.4832394, 0.4959452, 0.4980578, 0.5082431, 0.5174493, 0.5300861, 0.5313604, 0.5376681, 0.5474353, 0.5589284, 0.5617305, 0.5716482, 0.5795492, 0.5861066, 0.592057, 0.6022941,
   0.6119483, 0.6193373, 0.6275828, 0.6330991, 0.6402305, 0.6492581, 0.6566204, 0.6649143, 0.673245, 0.6815445, 0.6896176, 0.6983276, 0.7065476, 0.7143214, 0.7226566, 0.7308332,
   0.7389916, 0.7469232, 0.7542423, 0.7615189, 0.7692117, 0.7767295, 0.7841839, 0.7921057, 0.8000275, 0.8073018, 0.8145798, 0.8215755, 0.8284656, 0.8354135, 0.8427482, 0.8501984,
   0.8567705, 0.8633081, 0.8704601, 0.8970848, 0.8970848, 4.279889, 10.04986, 20.29465, 19.69233, 22.481 };
   graph = new TGraph(107,gr3_fx7,gr3_fy7);
   graph->SetName("gr3");
   graph->SetTitle("");
   graph->SetFillStyle(1000);
   
   TH1F *Graph_gr37 = new TH1F("Graph_gr37","",107,9e-05,0.32999);
   Graph_gr37->SetMinimum(0.1859949);
   Graph_gr37->SetMaximum(24.70844);
   Graph_gr37->SetDirectory(nullptr);
   Graph_gr37->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gr37->SetLineColor(ci);
   Graph_gr37->GetXaxis()->SetLabelFont(42);
   Graph_gr37->GetXaxis()->SetTitleOffset(1);
   Graph_gr37->GetXaxis()->SetTitleFont(42);
   Graph_gr37->GetYaxis()->SetLabelFont(42);
   Graph_gr37->GetYaxis()->SetTitleFont(42);
   Graph_gr37->GetZaxis()->SetLabelFont(42);
   Graph_gr37->GetZaxis()->SetTitleOffset(1);
   Graph_gr37->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gr37);
   
   graph->Draw("l");
   
   Double_t gr4_fx8[107] = { 0.0001, 0.001209064, 0.002318128, 0.003427191, 0.004536255, 0.005645319, 0.006754383, 0.007863447, 0.008972511, 0.01008157, 0.01119064, 0.0122997, 0.01340877, 0.01451783, 0.01562689, 0.01673596, 0.01784502,
   0.01895409, 0.02006315, 0.02117221, 0.02148, 0.02228128, 0.02339034, 0.0244994, 0.02560847, 0.02671753, 0.0278266, 0.02893566, 0.03004472, 0.03115379, 0.03226285, 0.04079008, 0.0481534,
   0.05478282, 0.06086831, 0.06654729, 0.07191025, 0.0769856, 0.08182732, 0.0864814, 0.09094906, 0.09526849, 0.09944688, 0.1034932, 0.1074179, 0.1112328, 0.1149508, 0.1185678, 0.1220983,
   0.1255573, 0.1289426, 0.1322515, 0.1355008, 0.1386887, 0.1418136, 0.1448742, 0.1478879, 0.1508539, 0.1537711, 0.1566387, 0.1594559, 0.1622411, 0.1649746, 0.1676749, 0.1703417,
   0.1729551, 0.1755339, 0.1780779, 0.1806061, 0.1830988, 0.1855558, 0.1879766, 0.1903806, 0.192748, 0.1950982, 0.1974115, 0.1997072, 0.2019853, 0.2042258, 0.2064484, 0.2086529,
   0.2108392, 0.2130073, 0.2151569, 0.2172684, 0.2193612, 0.2214354, 0.2234909, 0.2255276, 0.2275652, 0.2295839, 0.2315836, 0.2335643, 0.235526, 0.2374685, 0.2393918, 0.2413158,
   0.2432205, 0.245106, 0.2469721, 0.2488388, 0.25, 0.26, 0.27, 0.28, 0.29, 0.3 };
   Double_t gr4_fy8[107] = { 0.2188156, 0.2189907, 0.2187828, 0.2207883, 0.2188047, 0.2186404, 0.2194181, 0.220204, 0.220237, 0.2202811, 0.2219617, 0.2238232, 0.2254744, 0.2278435, 0.2313969, 0.2359658, 0.240625,
   0.2465753, 0.2529425, 0.2604383, 0.2616262, 0.2669987, 0.2757024, 0.28281, 0.2905434, 0.2992856, 0.3057295, 0.3110966, 0.3169772, 0.3208045, 0.3236725, 0.3388352, 0.3447916,
   0.3429688, 0.3186459, 0.3361852, 0.356518, 0.3754464, 0.3886173, 0.4036105, 0.4198218, 0.4351213, 0.4444791, 0.4670484, 0.4690614, 0.4830703, 0.5104081, 0.5147652, 0.5353072,
   0.5427468, 0.5480239, 0.557867, 0.5742122, 0.5958236, 0.6024748, 0.6132046, 0.6237658, 0.6314547, 0.6421867, 0.6437296, 0.6607374, 0.6583304, 0.6729085, 0.6751671, 0.691551,
   0.7097986, 0.7181537, 0.7206714, 0.7163599, 0.7163241, 0.7348643, 0.7389916, 0.7360786, 0.7378102, 0.7466245, 0.7657958, 0.7587447, 0.7563956, 0.7643041, 0.7724884, 0.7694425,
   0.7763025, 0.7832044, 0.8017092, 0.7946849, 0.7947246, 0.800988, 0.8100924, 0.8172322, 0.829875, 0.8371276, 0.8318283, 0.8366256, 0.8373788, 0.843971, 0.8665956, 0.8743866,
   0.8698511, 0.86482, 0.8714191, 0.907826, 0.907826, 4.317077, 10.28013, 21.9511, 21.2411, 24.20466 };
   graph = new TGraph(107,gr4_fx8,gr4_fy8);
   graph->SetName("gr4");
   graph->SetTitle("");
   graph->SetFillStyle(1000);
   
   TH1F *Graph_gr48 = new TH1F("Graph_gr48","",107,9e-05,0.32999);
   Graph_gr48->SetMinimum(0.1967763);
   Graph_gr48->SetMaximum(26.60326);
   Graph_gr48->SetDirectory(nullptr);
   Graph_gr48->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gr48->SetLineColor(ci);
   Graph_gr48->GetXaxis()->SetLabelFont(42);
   Graph_gr48->GetXaxis()->SetTitleOffset(1);
   Graph_gr48->GetXaxis()->SetTitleFont(42);
   Graph_gr48->GetYaxis()->SetLabelFont(42);
   Graph_gr48->GetYaxis()->SetTitleFont(42);
   Graph_gr48->GetZaxis()->SetLabelFont(42);
   Graph_gr48->GetZaxis()->SetTitleOffset(1);
   Graph_gr48->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gr48);
   
   graph->Draw("l");
   
   Double_t gr5_fx9[107] = { 0.0001, 0.001209064, 0.002318128, 0.003427191, 0.004536255, 0.005645319, 0.006754383, 0.007863447, 0.008972511, 0.01008157, 0.01119064, 0.0122997, 0.01340877, 0.01451783, 0.01562689, 0.01673596, 0.01784502,
   0.01895409, 0.02006315, 0.02117221, 0.02148, 0.02228128, 0.02339034, 0.0244994, 0.02560847, 0.02671753, 0.0278266, 0.02893566, 0.03004472, 0.03115379, 0.03226285, 0.04079008, 0.0481534,
   0.05478282, 0.06086831, 0.06654729, 0.07191025, 0.0769856, 0.08182732, 0.0864814, 0.09094906, 0.09526849, 0.09944688, 0.1034932, 0.1074179, 0.1112328, 0.1149508, 0.1185678, 0.1220983,
   0.1255573, 0.1289426, 0.1322515, 0.1355008, 0.1386887, 0.1418136, 0.1448742, 0.1478879, 0.1508539, 0.1537711, 0.1566387, 0.1594559, 0.1622411, 0.1649746, 0.1676749, 0.1703417,
   0.1729551, 0.1755339, 0.1780779, 0.1806061, 0.1830988, 0.1855558, 0.1879766, 0.1903806, 0.192748, 0.1950982, 0.1974115, 0.1997072, 0.2019853, 0.2042258, 0.2064484, 0.2086529,
   0.2108392, 0.2130073, 0.2151569, 0.2172684, 0.2193612, 0.2214354, 0.2234909, 0.2255276, 0.2275652, 0.2295839, 0.2315836, 0.2335643, 0.235526, 0.2374685, 0.2393918, 0.2413158,
   0.2432205, 0.245106, 0.2469721, 0.2488388, 0.25, 0.26, 0.27, 0.28, 0.29, 0.3 };
   Double_t gr5_fy9[107] = { 0.2495651, 0.2480842, 0.2489418, 0.2510898, 0.249615, 0.2484196, 0.2492282, 0.2503377, 0.2514041, 0.2478239, 0.2499022, 0.2512784, 0.2522981, 0.2550638, 0.2564706, 0.2614824, 0.2654276,
   0.2700197, 0.2773618, 0.2868766, 0.2878103, 0.2947286, 0.3026568, 0.3148289, 0.3247427, 0.3357989, 0.347857, 0.3548638, 0.3618525, 0.3669732, 0.3723802, 0.3808356, 0.3895125,
   0.3898242, 0.3591127, 0.3788412, 0.4088204, 0.4247593, 0.4453466, 0.4677032, 0.4835294, 0.5083194, 0.5123256, 0.5397156, 0.5507987, 0.5571423, 0.5770332, 0.5878974, 0.6164328,
   0.6195231, 0.6432792, 0.6529205, 0.6670786, 0.6816126, 0.6939762, 0.708664, 0.7194474, 0.7278788, 0.7383268, 0.7633876, 0.7589344, 0.7765354, 0.7891008, 0.7939295, 0.8187872,
   0.8475661, 0.8509638, 0.849561, 0.8581862, 0.8497734, 0.885453, 0.9081437, 0.9116019, 0.9191541, 0.9092795, 0.9432973, 0.9665272, 0.9482158, 0.9674457, 0.9669138, 0.970887,
   0.9972118, 1.006622, 0.9969127, 1.003004, 1.04363, 1.026857, 1.03495, 1.052198, 1.051776, 1.072168, 1.110557, 1.070936, 1.072866, 1.108117, 1.131127, 1.170866,
   1.166249, 1.169696, 1.171686, 1.20507, 1.20507, 5.669595, 12.9858, 24.51649, 23.94223, 26.45923 };
   graph = new TGraph(107,gr5_fx9,gr5_fy9);
   graph->SetName("gr5");
   graph->SetTitle("");
   graph->SetFillStyle(1000);
   
   TH1F *Graph_gr59 = new TH1F("Graph_gr59","",107,9e-05,0.32999);
   Graph_gr59->SetMinimum(0.2230415);
   Graph_gr59->SetMaximum(29.08037);
   Graph_gr59->SetDirectory(nullptr);
   Graph_gr59->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_gr59->SetLineColor(ci);
   Graph_gr59->GetXaxis()->SetLabelFont(42);
   Graph_gr59->GetXaxis()->SetTitleOffset(1);
   Graph_gr59->GetXaxis()->SetTitleFont(42);
   Graph_gr59->GetYaxis()->SetLabelFont(42);
   Graph_gr59->GetYaxis()->SetTitleFont(42);
   Graph_gr59->GetZaxis()->SetLabelFont(42);
   Graph_gr59->GetZaxis()->SetTitleOffset(1);
   Graph_gr59->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_gr59);
   
   graph->Draw("l");
   
   Double_t Graph_fx10[107] = { 0.0001, 0.001209064, 0.002318128, 0.003427191, 0.004536255, 0.005645319, 0.006754383, 0.007863447, 0.008972511, 0.01008157, 0.01119064, 0.0122997, 0.01340877, 0.01451783, 0.01562689, 0.01673596, 0.01784502,
   0.01895409, 0.02006315, 0.02117221, 0.02148, 0.02228128, 0.02339034, 0.0244994, 0.02560847, 0.02671753, 0.0278266, 0.02893566, 0.03004472, 0.03115379, 0.03226285, 0.04079008, 0.0481534,
   0.05478282, 0.06086831, 0.06654729, 0.07191025, 0.0769856, 0.08182732, 0.0864814, 0.09094906, 0.09526849, 0.09944688, 0.1034932, 0.1074179, 0.1112328, 0.1149508, 0.1185678, 0.1220983,
   0.1255573, 0.1289426, 0.1322515, 0.1355008, 0.1386887, 0.1418136, 0.1448742, 0.1478879, 0.1508539, 0.1537711, 0.1566387, 0.1594559, 0.1622411, 0.1649746, 0.1676749, 0.1703417,
   0.1729551, 0.1755339, 0.1780779, 0.1806061, 0.1830988, 0.1855558, 0.1879766, 0.1903806, 0.192748, 0.1950982, 0.1974115, 0.1997072, 0.2019853, 0.2042258, 0.2064484, 0.2086529,
   0.2108392, 0.2130073, 0.2151569, 0.2172684, 0.2193612, 0.2214354, 0.2234909, 0.2255276, 0.2275652, 0.2295839, 0.2315836, 0.2335643, 0.235526, 0.2374685, 0.2393918, 0.2413158,
   0.2432205, 0.245106, 0.2469721, 0.2488388, 0.25, 0.26, 0.27, 0.28, 0.29, 0.3 };
   Double_t Graph_fy10[107] = { 0.1999769, 0.1989495, 0.2011805, 0.2019264, 0.2023711, 0.2003371, 0.2009392, 0.1998669, 0.2025231, 0.2030553, 0.2043285, 0.2062791, 0.2078323, 0.2118492, 0.2163997, 0.2198026, 0.226707,
   0.2319183, 0.2396885, 0.248892, 0.2503002, 0.2566759, 0.2643417, 0.2745467, 0.2805001, 0.2885743, 0.2927897, 0.2927165, 0.291927, 0.2819908, 0.2748763, 0.2974207, 0.327425,
   0.3271956, 0.3161858, 0.3334059, 0.2897021, 0.2957031, 0.3060812, 0.3764618, 0.4497105, 0.4147094, 0.4785144, 0.5222325, 0.5188747, 0.5397156, 0.5746718, 0.4969137, 0.4938168,
   0.4480269, 0.4564623, 0.4816838, 0.4844495, 0.4978337, 0.6666785, 0.5215802, 0.5120695, 0.5218671, 0.532291, 0.5424755, 0.5527297, 0.5628549, 0.5725921, 0.5827167, 0.6038627,
   0.7064769, 0.6195231, 0.6198639, 0.6292486, 0.6380576, 0.6466981, 0.6555707, 0.6643487, 0.6729421, 0.6813741, 0.6896176, 0.6983276, 0.7065476, 0.7143214, 0.723018, 0.7347174,
   0.7392872, 0.7469232, 0.7542423, 0.7615189, 0.7692117, 0.7767295, 0.7841839, 0.7921057, 0.8000275, 0.8073018, 0.8145798, 0.8215755, 0.8284656, 0.8354135, 0.8427482, 0.9512558,
   1.336362, 1.311273, 1.125597, 0.8970848, 0.8970848, 4.276681, 9.749641, 16.4659, 16.87899, 20.27234 };
   graph = new TGraph(107,Graph_fx10,Graph_fy10);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillStyle(1000);
   graph->SetMarkerStyle(4);
   graph->SetMarkerSize(0.3);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","",107,9e-05,0.32999);
   Graph_Graph10->SetMinimum(0.1790546);
   Graph_Graph10->SetMaximum(22.27968);
   Graph_Graph10->SetDirectory(nullptr);
   Graph_Graph10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph10->SetLineColor(ci);
   Graph_Graph10->GetXaxis()->SetLabelFont(42);
   Graph_Graph10->GetXaxis()->SetTitleOffset(1);
   Graph_Graph10->GetXaxis()->SetTitleFont(42);
   Graph_Graph10->GetYaxis()->SetLabelFont(42);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(42);
   Graph_Graph10->GetZaxis()->SetTitleOffset(1);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph10);
   
   graph->Draw("lp");
   canv->Modified();
   canv->SetSelected(canv);
}


==> figures/RayTracingSensitivity/plotData.C <==
#include <iostream>
#include <fstream>
#include <vector>
#include <TGraph.h>
#include <TMultiGraph.h>
#include <TCanvas.h>
#include <TAxis.h>
#include <TGaxis.h>
#include <TLegend.h>
#include <TApplication.h>

void plotData() {
    // File names
    const char* rayTracingFile = "BabyIAXO_RayTracing_Average_WithResponse.txt";
    const char* avg_9m4sFile = "BabyIAXO_Average_Spot4mm_9m.txt";
    const char* avg_9m8sFile = "BabyIAXO_Average_Spot8mm_9m.txt";
    const char* avg_11mFile = "BabyIAXO_Average_WithResponse.txt";
    const char* rayCompleteFile = "WithResponseComplete.txt";

    double mass, coupling ;

    // Read data
    std::ifstream rayStream(rayTracingFile);
    std::vector<double> massRayTracing, couplingRayTracing;
    while (rayStream >> mass >> coupling) {
        massRayTracing.push_back(mass);
        couplingRayTracing.push_back(coupling);
    }
    rayStream.close();

    std::ifstream rayStream2(rayCompleteFile);
    std::vector<double> massRayTracing2, couplingRayTracing2;
    while (rayStream2 >> mass >> coupling) {
        massRayTracing2.push_back(mass);
        couplingRayTracing2.push_back(coupling);
    }
    rayStream2.close();

    std::ifstream avgStream(avg_9m4sFile);
    std::vector<double> massAvg, couplingAvg;
    while (avgStream >> mass >> coupling) {
        massAvg.push_back(mass);
        couplingAvg.push_back(coupling);
    }
    avgStream.close();

    std::ifstream avgStream1(avg_9m8sFile);
    std::vector<double> massAvg1, couplingAvg1;
    while (avgStream1 >> mass >> coupling) {
        massAvg1.push_back(mass);
        couplingAvg1.push_back(coupling);
    }
    avgStream1.close();

    std::ifstream avgStream2(avg_11mFile);
    std::vector<double> massAvg2, couplingAvg2;
    while (avgStream2 >> mass >> coupling) {
        massAvg2.push_back(mass);
        couplingAvg2.push_back(coupling);
    }
    avgStream2.close();

	/// Creating graphs
    TGraph* grRay = new TGraph(massRayTracing.size(), &massRayTracing[0], &couplingRayTracing[0]);
    TGraph* grRay2 = new TGraph(massRayTracing2.size(), &massRayTracing2[0], &couplingRayTracing2[0]);
    TGraph* grAvg = new TGraph(massAvg.size(), &massAvg[0], &couplingAvg[0]);
    TGraph* grAvg1 = new TGraph(massAvg1.size(), &massAvg1[0], &couplingAvg1[0]);
    TGraph* grAvg2 = new TGraph(massAvg2.size(), &massAvg2[0], &couplingAvg2[0]);

	grRay->SetTitle("");
    grRay->SetLineColor(36);
	grRay->SetMarkerStyle(107);
    grRay2->SetLineColor(kBlack);
    grAvg->SetLineColor(46);
    grAvg2->SetLineColor(56);
    grAvg1->SetLineColor(42);

    grRay->SetLineWidth(3);
    grRay2->SetLineWidth(3);
    grAvg->SetLineWidth(3);
    grAvg1->SetLineWidth(3);
    grAvg2->SetLineWidth(3);

    // Create a canvas
    TCanvas* c1 = new TCanvas("c1", "Data Plot", 600, 500);
	c1->SetFillColor(0);
	c1->SetBorderMode(0);
	c1->SetBorderSize(2);
	c1->SetLogx();
	c1->SetLogy();
	c1->SetLeftMargin(0.12);
	c1->SetRightMargin(0.04);
	c1->SetBottomMargin(0.12);
	c1->SetFrameBorderMode(0);
	c1->SetFrameBorderMode(0);

	c1->SetLogy();
	c1->SetLogx();


    // Set primary Y-axis range
    grRay->GetXaxis()->SetRangeUser(1.e-3, 0.32);
    grRay->GetXaxis()->SetLimits(1.e-3, 0.32);
    grRay->GetYaxis()->SetRangeUser(1.e-11, 3.e-9);
    grRay->GetXaxis()->SetLabelOffset(0.02);
	grRay->GetXaxis()->SetTitleSize(0.045);

	//std::cout << grRay->GetXaxis()->GetFont() << std::endl;

    // Set axis titles
    grRay->GetXaxis()->SetTitle("mass [eV]");
    grRay->GetYaxis()->SetTitle("g_{a#gamma} [GeV^{-1}]");

	grRay->GetXaxis()->SetTitle("mass [eV]");
	grRay->GetXaxis()->SetLabelFont(42);
	grRay->GetXaxis()->SetLabelSize(0.045);
	grRay->GetXaxis()->SetTitleSize(0.045);
	grRay->GetXaxis()->SetTitleOffset(1.15);
	grRay->GetXaxis()->SetTitleFont(42);
	grRay->GetYaxis()->SetTitle("g_{a#gamma} [GeV^{-1}]");
	grRay->GetYaxis()->SetLabelFont(42);
	grRay->GetYaxis()->SetLabelSize(0.045);
	grRay->GetYaxis()->SetTitleSize(0.045);
	grRay->GetYaxis()->SetTitleOffset(1.4);
	grRay->GetYaxis()->SetTitleFont(42);
    grRay->Draw("LA");

	// Number of points
    const int n = 6;

    // Arrays to hold x and y values
    double x[n], y[n];

    // Fill the arrays with values following y = 3.755*x
    for (int i = 0; i < n; ++i) {
        x[i] = TMath::Power(10,i) * 0.001; // Adjust the step size as needed
        y[i] = 3.755 * 1.e-10* x[i];
    }

	    // Create a TGraph
    TGraph *graph = new TGraph(n, x, y);

    // Set graph title and axis labels
    graph->SetTitle("KSVZ");
	graph->SetLineWidth(3);
	graph->SetLineStyle(2);
	graph->Draw("sameL");

	grAvg->Draw("Lsame");
	grAvg1->Draw("Lsame");
	grAvg2->Draw("Lsame");
    grRay->Draw("Lsame");
    grRay2->Draw("Lsame");
	
    // Create a legend
    TLegend* legend = new TLegend(0.7, 0.7, 0.9, 0.9);
    legend->AddEntry(grAvg, "L=9.3m - B=2T - Spot=4mm", "l");
    legend->AddEntry(grAvg1, "L=9.3m - B=2T - Spot=8mm", "l");
    legend->AddEntry(grAvg2, "L=11m - B=1.69T - Spot=8mm", "l");
    legend->AddEntry(grRay, "Ray tracing", "l");
    legend->AddEntry(grRay2, "Ray tracing (Extended)", "l");
    legend->AddEntry(graph, "KSVZ", "l");
    legend->Draw();

    // Update the canvas
    c1->Update();
}

// Main function to run the macro
int main(int argc, char** argv) {
	plotData();
}


